Bayesian Inference for Non-Conjugate Distance Dependent Chinese Restaurant Process Models

The distance dependent Chinese Restaurant Process (ddCRP) provides a flexible prior distribution for clustering observations, incorporating covariate information through pairwise distances and accommodating a rich variety of cluster structures. When cluster parameters are conjugate to the likelihood, Bayesian inference is straightforward. In the non-conjugate setting, however, inference becomes substantially more challenging due to the trans-dimensional parameter spaces that arise as cluster assignments change. We develop a reversible jump Markov chain Monte Carlo (RJMCMC) framework to address this challenge, targeting the dimension-changing nature of cluster parameter vectors when observation assignments are updated. We introduce and compare several proposal strategies for birth and death moves, including prior-based, independence, and data-driven moment-matching proposals that target regions of high posterior density. For fixed-dimensional moves, we propose a posterior resampling strategy that improves acceptance rates while maintaining computational efficiency. Through a simulation study and an application to Old Faithful eruption durations, we demonstrate moment-matched proposals offer a principled, data-driven alternative to prior-based proposals. The resulting methodology provides a general RJMCMC framework for ddCRP models with non-conjugate likelihoods, demonstrated here on both discrete and continuous observation models.

==> anc/supplementary.tex <==
\documentclass[11pt,a4paper,english]{article}

\input{preamble}

\title{Supplementary material: Bayesian Inference for Non-Conjugate Distance Dependent Chinese Restaurant Process Models}

\begin{document}
\maketitle
\section*{Appendix 1: Proof of Proposition 1}
We first derive the conditional posterior for $\alpha$ explicitly. The ddCRP assigns customer $i$ to customer $j$ with probability proportional to $\alpha$ if $j = i$ and to $f(d_{ij})$ otherwise. Since these probabilities must sum to one over all $j$, the probability of a given assignment is
\begin{equation}
p(c_i = j \mid \alpha, s) = \begin{cases}
  \dfrac{\alpha}{\alpha + R_i(s)} & j = i, \\[6pt]
  \dfrac{f(d_{ij})}{\alpha + R_i(s)} & j \neq i,
\end{cases}
\label{eq:ddcrp_assign}
\end{equation}
where $R_i(s) = \sum_{j \neq i} f(d_{ij})$ is the total decay weight for observation $i$. Since assignments are made independently, the joint probability of the full assignment vector $\bc$ is
\begin{equation}
p(\bc \mid \alpha, s) = \prod_{i=1}^n \frac{w(c_i, i)}{\alpha + R_i(s)},
\qquad
w(c_i, i) = \begin{cases} \alpha & c_i = i,\\ f(d_{i,c_i}) & c_i \neq i. \end{cases}
\label{eq:ddcrp_joint}
\end{equation}
Separating the self-link terms from the non-self-link terms, and writing $n_{\mathrm{self}} = |\{i : c_i = i\}|$ for the number of self-links, this becomes
\begin{equation}
p(\bc \mid \alpha, s)
= \frac{\alpha^{n_{\mathrm{self}}}}{\displaystyle\prod_{i=1}^n (\alpha + R_i(s))}
  \prod_{i:\, c_i \neq i} f(d_{i,c_i}).
\label{eq:ddcrp_factored}
\end{equation}
Assigning the Gamma prior $\alpha \sim \mathrm{Gamma}(a_\alpha, b_\alpha)$ and multiplying through by Equation~\eqref{eq:ddcrp_factored}, the conditional posterior for $\alpha$ given $\bc$ and $s$ is
\begin{equation}
p(\alpha \mid \bc, s) \;\propto\;
\alpha^{a_\alpha + n_{\mathrm{self}} - 1}
\exp(-b_\alpha\, \alpha)
\prod_{i=1}^n \frac{1}{\alpha + R_i(s)}.
\label{eq:alpha_post}
\end{equation}
The product $\prod_{i=1}^n (\alpha + R_i(s))^{-1}$ prevents a standard conjugate Gamma update. The key observation is that each factor $(\alpha + R_i)^{-1}$ is precisely the normalising constant of an $\mathrm{Exponential}(\alpha + R_i)$ density, specifically,
$$
\frac{1}{\alpha + R_i} = \int_0^\infty e^{-(\alpha + R_i)\,v}\,dv.
$$
This motivates augmenting the model with independent auxiliary variables $V_1, \ldots, V_n > 0$, defining
\begin{equation}
V_i \mid \alpha, s \;\sim\; \mathrm{Exponential}(\alpha + R_i(s)),
\qquad
p(V_i \mid \alpha, s) = (\alpha + R_i(s))\,e^{-(\alpha + R_i(s))\,V_i}.
\label{eq:aux_prior}
\end{equation}
We now construct the augmented joint and verify the cancellation explicitly. The joint density of $(\alpha, \bV)$ given $\bc$ and $s$ is
\begin{align}
p(\alpha, \bV \mid \bc, s)
&\;\propto\; p(\bc \mid \alpha, s)\; p(\alpha) \prod_{i=1}^n p(V_i \mid \alpha, s) \notag \\
&= \frac{\alpha^{n_{\mathrm{self}}}}{\prod_i (\alpha + R_i)}
   \cdot \alpha^{a_\alpha - 1} e^{-b_\alpha \alpha}
   \cdot \prod_{i=1}^n (\alpha + R_i)\, e^{-(\alpha + R_i)V_i}.
\label{eq:aug_joint_raw}
\end{align}
The factor $\prod_i (\alpha + R_i)^{-1}$ arising from the ddCRP normalisation in Equation~\eqref{eq:ddcrp_factored} cancels exactly with the factor $\prod_i (\alpha + R_i)$ from the exponential densities in Equation~\eqref{eq:aux_prior}. The augmented joint simplifies to
\begin{equation}
p(\alpha, \bV \mid \bc, s)
\;\propto\;
\alpha^{a_\alpha + n_{\mathrm{self}} - 1}
\exp\!\biggl(-\Bigl(b_\alpha + \sum_{i=1}^n V_i\Bigr)\alpha\biggr)
\exp\!\biggl(-\sum_{i=1}^n R_i(s)\, V_i\biggr).
\label{eq:aug_joint}
\end{equation}

Reading off the full conditionals from Equation~\eqref{eq:aug_joint}:
\begin{align}
\alpha \mid \bV, \bc, s &\;\sim\;
\mathrm{Gamma}\!\left(a_\alpha + n_{\mathrm{self}},\;\; b_\alpha + \sum_{i=1}^n V_i\right),
\label{eq:alpha_cond} \\[4pt]
V_i \mid \alpha, \bc, s &\;\sim\; \mathrm{Exponential}(\alpha + R_i(s)),
\label{eq:vi_cond}
\end{align}
where Equation~\eqref{eq:alpha_cond} uses the shape--rate parametrisation of the Gamma distribution. Both conditionals are available in closed form, so both variables can be updated by exact Gibbs sampling.

To confirm correctness, we verify that marginalising the augmented joint over $\bV$ recovers the original target in Equation~\eqref{eq:alpha_post}. Since the $V_i$ are conditionally independent given $\alpha$, we integrate each $V_i$ separately:
\begin{align}
\int p(\alpha, \bV \mid \bc, s)\, d\bV
&\;\propto\;
\alpha^{a_\alpha + n_{\mathrm{self}} - 1} e^{-b_\alpha \alpha}
\prod_{i=1}^n \int_0^\infty e^{-(\alpha + R_i(s))\,V_i}\, dV_i \notag \\
&= \alpha^{a_\alpha + n_{\mathrm{self}} - 1} e^{-b_\alpha \alpha}
\prod_{i=1}^n \frac{1}{\alpha + R_i(s)},
\label{eq:marginal_recovery}
\end{align}
which is precisely $p(\alpha \mid \bc, s)$ as given in Equation~\eqref{eq:alpha_post}. In consequence, the augmented Gibbs chain, which alternates between drawing from Equations~\eqref{eq:alpha_cond} and~\eqref{eq:vi_cond}, has the correct marginal stationary distribution for $\alpha$.

One complete update proceeds as follows: for each $i = 1, \ldots, n$ draw $V_i \sim \mathrm{Exponential}(\alpha + R_i(s))$, count $n_{\mathrm{self}}$, and draw $\alpha$ from the Gamma distribution in Equation~\eqref{eq:alpha_cond}. The auxiliary variables $\bV$ need not be stored between iterations.




\section*{Appendix 2: Posterior predictive inference}



Having developed inference for the observed data, we turn to the problem of making predictions at unobserved covariate locations. Suppose we wish to predict outcomes $\by_{mis} = (y_{n+1}, \ldots, y_{n+m})$ for $m$ new observations whose covariates are known, and denote the $n$ observed outcomes by $\by_{obs}$. Together with the observed covariates, the full set of $n + m$ covariate vectors defines an augmented $(n+m) \times (n+m)$ pairwise distance matrix $\mathbf{D}$. The exact posterior predictive distribution integrates over the observation assignments $\bc$, the cluster-specific parameters $\brho$, and the global parameters $\bth$,
\begin{equation}
  p(\by_{mis} \mid \by_{obs}, \mathbf{D}, \eta)
  \;=\;
  \sum_{\bc} \iint
    p(\by_{mis} \mid \bc, \bth, \brho)\,
    p(\bc, \bth, \brho \mid \by_{obs}, \mathbf{D}, \eta)
  \, d\brho\, d\bth,
  \label{eq:pred_exact}
\end{equation}
where the sum is over all observation assignment vectors consistent with $n + m$ points. Since the ddCRP partition is determined by the connected components of the observation-link graph, the assignments for unobserved points are coupled to those of the observed data through the full distance matrix.

A non-trivial complication arises because the general ddCRP lacks marginal invariance: unlike the standard CRP, the distribution of a subset of observations changes when new observations are added to the population. Specifically, the probability that observation $i$ is linked to observation $j$ is proportional to $f(d_{ij})$, normalised by $\alpha + R_i$ where $R_i = \sum_{k \neq i} f(d_{ik})$ sums over all other observations in the population. When $m$ unobserved points are introduced, this normaliser expands to $\alpha + R_i^{(\mathrm{obs})} + \sum_{l=1}^{m} f(d_{i,n+l})$. In consequence, the prior assignment probabilities for the observed data change, and the posterior distribution of $\bc$ fitted on the observed data alone is no longer compatible with the augmented model that uses the full matrix $\mathbf{D}$. Posterior samples from the observed-data chain cannot therefore be combined directly with an augmented distance matrix without introducing bias.

Two strategies that respect this constraint are available. The first is exact but computationally demanding; the second is an approximation that can be applied to an already-fitted model without refitting.

\textit{Joint imputation.} The principled approach is to treat prediction as a missing data problem within the RJMCMC framework. Before sampling begins, the full augmented distance matrix $\mathbf{D}$ is instantiated and the sampler state is extended to include the missing outcomes $(\bc, \brho, \by_{mis})$. Customer assignments for both observed and unobserved points are updated using the full matrix $\mathbf{D}$ so that the normalisation is consistent throughout. For each unobserved point $n+l$ at iteration $s$, we draw the predicted outcome from its full conditional,
$$
  y_{n+l}^{(s)} \;\sim\; f\!\left(\cdot \;\Big|\; \bth^{(s)},\, \brho^{(s)}_{z_{n+l}(\bc^{(s)})}\right),
$$
where $z_{n+l}(\bc^{(s)})$ is the cluster index of point $n+l$ at the current assignment. This approach is theoretically exact, but it carries two compounding costs. First, it requires running the full RJMCMC algorithm on the combined data of size $n + m$. Second, in the non-conjugate setting, $y_{n+l}$ enters the sampler state as a latent variable alongside $c_{n+l}$ and $\brho$, and this creates a mixing difficulty specific to the unobserved points. When updating the assignment $c_{n+l}$ given the current value of $y_{n+l}$, the acceptance probability includes the likelihood ratio $f(y_{n+l} \mid \bth, \brho_{k'}) / f(y_{n+l} \mid \bth, \brho_k)$ for the proposed cluster $k'$ relative to the current cluster $k$. Since $y_{n+l}$ was drawn from $\brho_k$ at the preceding iteration, this ratio tends to favour the current cluster, and assignment moves for unobserved points can mix slowly, particularly when clusters are well-separated. The subsequent Gibbs draw of $y_{n+l}$ given the current assignment does not resolve this: the chain alternates between drawing $y_{n+l}$ from the current cluster distribution and then finding that assignment moves are penalised by the resulting value. This sticking problem can be resolved, however, by collapsing out $y_{n+l}$ jointly with the assignment update. Since $y_{n+l}$ has no observed value, the full conditional for $c_{n+l}$ marginalised over $y_{n+l}$ satisfies
\begin{align*}
    p(c_{n+l} \mid \bc_{-(n+l)}, \bth, \brho, \by_{obs}, \eta)
  \;\propto\; &
  f(d_{n+l,\, c_{n+l}}) \cdot \int f(y_{n+l} \mid \bth, \brho_{z_{n+l}(\bc)})\, dy_{n+l} \\
   \;=\; &
  f(d_{n+l,\, c_{n+l}}),
\end{align*}
where the integral equals one for any proper density. Consequently, $c_{n+l}$ can be sampled directly from the ddCRP prior, which is proportional to $f(d_{n+l, j})$ for each target $j$ and proportional to $\alpha$ for a self-link without any likelihood contribution, and $y_{n+l}$ is then drawn fresh from the distribution of the newly assigned cluster. This collapsed Gibbs step is valid by the standard argument for collapsed samplers and eliminates the sticking entirely. When the proposed assignment change creates or destroys a cluster, a RJMCMC move is still required to propose or remove the corresponding $\brho$ parameters, but the $y_{n+l}$-induced sticking does not arise. This collapsed update is available for any likelihood for which the cluster density integrates to one so the residual cost of the joint imputation approach is simply the requirement to refit on the full augmented data.

\textit{Sequential approximation.} A computationally tractable alternative imposes an artificial ordering in which all $n$ observed points strictly precede the $m$ unobserved ones. Formally, we set $f(d_{il}) = 0$ for all $i \leq n$ and $l > n$, so that unobserved points cannot influence the assignment probabilities of the observed data. The normaliser for observation $i$ remains $\alpha + R_i^{(\mathrm{obs})}$, identical to the value used in the original fit, and we may safely reuse post-burn-in samples $\{(\bc^{(s)}, \bth^{(s)}, \brho^{(s)})\}$ from the chain fitted on $\mathbf{D}_{obs}$ alone. Given such a sample, prediction for unobserved point $n + l$ proceeds in two steps. We first draw the observation assignment $c_{n+l}^{(s)}$ with probabilities proportional to $f(d_{n+l,\, j})$ for each existing observation $j \leq n$, and proportional to $\alpha$ for a self-link. We then draw the predicted outcome: if $c_{n+l}^{(s)}$ links to an existing cluster $k$, we draw
$$
  y_{n+l}^{(s)} \;\sim\; f\!\left(\cdot \;\Big|\; \bth^{(s)},\, \brho^{(s)}_k\right)
$$
if instead $c_{n+l}^{(s)}$ is a self-link, we first sample novel cluster parameters from the prior, $\brho_{\mathrm{new}}^{(s)} \sim \pi(\brho)$, and then draw $y_{n+l}^{(s)} \sim f(\cdot \mid \bth^{(s)}, \brho_{\mathrm{new}}^{(s)})$. Averaging over posterior samples yields the approximate posterior predictive distribution. The approximation is exact when the true data-generating process is strictly sequential and unobserved points are future observations; in cross-sectional settings it introduces a small asymmetry in the treatment of the two point sets, with a negligible effect on the predictive distribution when the missing fraction is small.


\end{document}
